The Atacama Cosmology Telescope: the stellar content of galaxy clusters selected using the Sunyaev-Zel'dovich effect

We present a first measurement of the stellar mass component of galaxy clusters selected via the Sunyaev-Zel'dovich (SZ) effect, using 3.6 um and 4.5 um photometry from the Spitzer Space Telescope. Our sample consists of 14 clusters detected by the Atacama Cosmology Telescope (ACT), which span the redshift range 0.27 < z < 1.07 (median z = 0.50), and have dynamical mass measurements, accurate to about 30 per cent, with median M500 = 6.9 x 10^{14} MSun. We measure the 3.6 um and 4.5 um galaxy luminosity functions, finding the characteristic magnitude (m*) and faint-end slope (alpha) to be similar to those for IR-selected cluster samples. We perform the first measurements of the scaling of SZ-observables (Y500 and y0) with both brightest cluster galaxy (BCG) stellar mass and total cluster stellar mass (M500star). We find a significant correlation between BCG stellar mass and Y500 (E(z)^{-2/3} DA^2 Y500 ~ M*^{1.2 +/- 0.6}), although we are not able to obtain a strong constraint on the slope of the relation due to the small sample size. Additionally, we obtain E(z)^{-2/3} DA^2 Y500 ~ M500star^{1.0 +/- 0.6} for the scaling with total stellar mass. The mass fraction in stars spans the range 0.006-0.034, with the second ranked cluster in terms of dynamical mass (ACT-CL J0237-4939) having an unusually low total stellar mass and the lowest stellar mass fraction. For the five clusters with gas mass measurements available in the literature, we see no evidence for a shortfall of baryons relative to the cosmic mean value.

==> figures_pdf/copyPlots.sh <==
# Completeness sim
cp ../../analysis/imageProcessing/completenessSims/completenessSim_recoveredFraction_CH1.pdf .

# LFs
cp ../../analysis/LFsRedux/compositeLFResults_R500_Ni0AbsMag-22.5/LFPlot_CH?.pdf .
cp ../../analysis/LFsRedux/MStarEvo_Mancone.pdf .

# Distributions for data section
cp ../../analysis/sifonDistributionPlots/sifonHistograms.pdf .
cp ../../analysis/sifonDistributionPlots/sifonHistograms_wide.pdf .

# Total stellar mass stuff
cp ../../analysis/totalStellarMassRedux/fBaryons.pdf .

#cp ../../analysis/totalStellarMassRedux/fStar_vs_z.pdf .
cp ../../analysis/totalStellarMassRedux/totalMStar_vs_*.pdf .

# BCG stuff
cp ../../analysis/BCGsRedux/plots_CH1/BCG_CH1Hubble.pdf .
cp ../../analysis/BCGsRedux/plots_CH1/BCG_stellarMass_M500.pdf .
cp ../../analysis/BCGsRedux/plots_CH1/BCG_stellarMass_Y500.pdf .
cp ../../analysis/BCGsRedux/plots_CH1/BCG_stellarMass_y0.pdf .

# Convert to .eps for submission
cd ..
cp figures_pdf/*.pdf figures_eps/
cd figures_eps
pdf2eps.py
rm *.pdf
cd ../figures_pdf


